Parsing Millions of DNS Records per Second

The Domain Name System (DNS) plays a critical role in the functioning of the Internet. It provides a hierarchical name space for locating resources. Data is typically stored in plain text files, possibly spanning gigabytes. Frequent parsing of these files to refresh the data is computationally expensive: processing a zone file can take minutes. We propose a novel approach called simdzone to enhance DNS parsing throughput. We use data parallelism, specifically the Single Instruction Multiple Data (SIMD) instructions available on commodity processors. We show that we can multiply the parsing speed compared to state-of-the-art parsers found in Knot DNS and the NLnet Labs Name Server Daemon (NSD). The resulting software library replaced the parser in NSD.

==> plots/bars.py <==
import pandas as pd
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'serif'
matplotlib.rcParams.update({'font.size': 16})



def generate(values, labels, name):
    fig, ax = plt.subplots()

    bars = ax.bar(
        x=np.arange(len(values)),
        height=values,
        tick_label=labels,
        color = ['#539caf', '#7663b0', '#66c2a5']
    )

    # Axis formatting.
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.spines['left'].set_visible(False)
    ax.spines['bottom'].set_color('#DDDDDD')
    ax.tick_params(bottom=False, left=False)
    ax.set_axisbelow(True)
    ax.yaxis.grid(True, color='#EEEEEE')
    ax.xaxis.grid(False)
    ax.set_ylim(0,1)
    # Add text annotations to the top of the bars.


    ax.set_xlabel('Parsing function', labelpad=15, color='#333333')
    ax.set_ylabel('GB/s', labelpad=15, color='#333333')


    fig.tight_layout()
    fig.savefig(name,    # Set path and filename
                dpi = 300,                     # Set dots per inch
                bbox_inches="tight",           # Remove extra whitespace around plot
                facecolor='white')             # Set background color to white


values = [0.82, 0.3, 0.05]
labels = ['simdzone', 'Knot DNS 3.3.4', 'NSD 4.9']
generate(values, labels, 'bars_com.pdf')
values = [0.86, 0.19, 0.07]
generate(values, labels, 'bars_se.pdf')


